Deep set conditioned latent representations for action recognition

In recent years multi-label, multi-class video action recognition has gained significant popularity. While reasoning over temporally connected atomic actions is mundane for intelligent species, standard artificial neural networks (ANN) still struggle to classify them. In the real world, atomic actions often temporally connect to form more complex composite actions. The challenge lies in recognising composite action of varying durations while other distinct composite or atomic actions occur in the background. Drawing upon the success of relational networks, we propose methods that learn to reason over the semantic concept of objects and actions. We empirically show how ANNs benefit from pretraining, relational inductive biases and unordered set-based latent representations. In this paper we propose deep set conditioned I3D (SCI3D), a two stream relational network that employs latent representation of state and visual representation for reasoning over events and actions. They learn to reason about temporally connected actions in order to identify all of them in the video. The proposed method achieves an improvement of around 1.49% mAP in atomic action recognition and 17.57% mAP in composite action recognition, over a I3D-NL baseline, on the CATER dataset.

==> figures/training_plot_generation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "d1 = {\n",
    "    \"I3D\":[57.34,58.12,60.07,62.27,61.04,63.44],\n",
    "    \"FasterRCNN\": [58.55, 60.7, 61.84, 62.03, 63.42, 63.85],\n",
    "    \"DSPN\": [60.17, 65.70, 66.78, 68.34, 68.86, 69.21],\n",
    "    \"epoch\":[0,10, 20, 30, 40, 50]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d1, orient='index')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = df.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = df.set_index('epoch').plot(grid=True, title=\"Task 1, comparing effects of initilization\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('task1_one_stream_plot.pdf', dpi=600)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>I3D</th>\n",
       "      <th>FasterRCNN</th>\n",
       "      <th>DSPN</th>\n",
       "      <th>epoch</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>57.34</td>\n",
       "      <td>58.55</td>\n",
       "      <td>60.17</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>58.12</td>\n",
       "      <td>60.70</td>\n",
       "      <td>65.70</td>\n",
       "      <td>10.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>60.07</td>\n",
       "      <td>61.84</td>\n",
       "      <td>66.78</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>62.27</td>\n",
       "      <td>62.03</td>\n",
       "      <td>68.34</td>\n",
       "      <td>30.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>61.04</td>\n",
       "      <td>63.42</td>\n",
       "      <td>68.86</td>\n",
       "      <td>40.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>63.44</td>\n",
       "      <td>63.85</td>\n",
       "      <td>69.21</td>\n",
       "      <td>50.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     I3D  FasterRCNN   DSPN  epoch\n",
       "0  57.34       58.55  60.17    0.0\n",
       "1  58.12       60.70  65.70   10.0\n",
       "2  60.07       61.84  66.78   20.0\n",
       "3  62.27       62.03  68.34   30.0\n",
       "4  61.04       63.42  68.86   40.0\n",
       "5  63.44       63.85  69.21   50.0"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(df['epoch'],df['I3D'], label = \"I3D\")\n",
    "plt.grid()\n",
    "for x,y in zip(df['epoch'],df['I3D']):\n",
    "\n",
    "    label = \"{:.2f}\".format(y)\n",
    "\n",
    "    plt.annotate(label, # this is the text\n",
    "                 (x,y), # these are the coordinates to position the label\n",
    "                 textcoords=\"offset pixels\", # how to position the text\n",
    "                 xytext=(0,0.5), # distance from text to points (x,y)\n",
    "                 ha='center') # horizontal alignment can be left, right or center\n",
    "\n",
    "plt.plot(df['epoch'],df['FasterRCNN'], label = \"FasterRCNN\")\n",
    "plt.grid()\n",
    "for x,y in zip(df['epoch'],df['FasterRCNN']):\n",
    "\n",
    "    label = \"{:.2f}\".format(y)\n",
    "\n",
    "    plt.annotate(label, # this is the text\n",
    "                 (x,y), # these are the coordinates to position the label\n",
    "                 textcoords=\"offset pixels\", # how to position the text\n",
    "                 xytext=(0,0.5), # distance from text to points (x,y)\n",
    "                 ha='center') # horizontal alignment can be left, right or center\n",
    "\n",
    "plt.plot(df['epoch'],df['DSPN'], label = \"DSPN\")\n",
    "plt.grid()\n",
    "for x,y in zip(df['epoch'],df['DSPN']):\n",
    "\n",
    "    label = \"{:.2f}\".format(y)\n",
    "\n",
    "    plt.annotate(label, # this is the text\n",
    "                 (x,y), # these are the coordinates to position the label\n",
    "                 textcoords=\"offset points\", # how to position the text\n",
    "                 xytext=(0,5), # distance from text to points (x,y)\n",
    "                 ha='center',\n",
    "                 wrap=True) # horizontal alignment can be left, right or center\n",
    "\n",
    "plt.xlabel('epoch')\n",
    "# Set the y axis label of the current axis.\n",
    "plt.ylabel('mAP')\n",
    "# Set a title of the current axes.\n",
    "plt.title('Task 1, comparing effects of initilization')\n",
    "# show a legend on the plot\n",
    "plt.legend()\n",
    "# Display a figure.\n",
    "plt.show()\n",
    "plt.savefig('task1_one_stream_plot.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "d2 = {\n",
    "    \"I3D-NL\": [84.41, 86.01, 87.22, 91.51, 94.54, 95.11, 95.20, 95.28],\n",
    "    \"Ours-Concat\":[76.34, 82.87, 86.16, 91.84, 91.09, 95.88, 96.05, 96.33],\n",
    "    \"Ours-Relational\": [72.88, 77.92, 84.86, 88.56, 90.97, 95.46, 95.80, 96.17],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d2, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 1, comparison with baseline\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('task1_two_stream_plot.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "d3 = {\n",
    "    \"I3D-NL\": [18.39, 23.68, 27.66, 34.21, 42.17, 45.19, 51.15, 52.19],\n",
    "    \"Ours-Concat\":[25.21, 33.16, 39.73, 51.09, 55.09, 61.19, 64.09, 65.54],\n",
    "    \"Ours-Relational\": [25.54, 33.56, 42.09, 51.72, 55.65, 62.98, 64.29, 66.72],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d3, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 2, comparison with baseline\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('task2_two_stream_plot.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "d4 = {\n",
    "    \"FrozenDSPN + FC\" : [60.17, 65.70, 66.78, 68.34, 68.86, 69.21],\n",
    "    \"FrozenDSPN + 2FC\": [59.20, 65.51, 66.58, 68.52, 68.95, 69.25],\n",
    "    \"FrozenDSPN + Conv + FC\": [59.5, 65.28, 66.21, 67.55, 67.92, 68.45],\n",
    "    \"epoch\":[0,10, 20, 30, 40, 50]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d4, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 1, Frozen DSPN with learnable components\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_Frozen_DSPN.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "d5 = {\n",
    "    \"DSPN + BasicBlock\": [71.19, 81.57, 86.44, 90.36, 92.3, 92.42],\n",
    "    \"DSPN + BottleNeck\": [67.64, 79.62, 83.89, 90.78, 93.27, 93.65],\n",
    "    \"DSPN + BottleNeck + 2LSTM\": [63.54, 73.78, 82.11, 88.91, 91.49, 91.79],\n",
    "    \"epoch\":[0,10, 20, 30, 40, 50]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d5, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 1, Trainable DSPN with learnable components\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_trainable_DSPN.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "d6 = {\n",
    "    \"Gaussian\": [70.34, 77.53, 82.23, 86.15, 91.08, 95.42, 95.46, 95.88],\n",
    "    \"Embedded-gaussian\":[61.13, 63.86, 75.28, 81.91, 86.29, 92.80, 93.88, 96.17],\n",
    "    \"Dot-product\": [72.88, 77.92, 84.86, 88.56, 90.97, 95.46, 95.81, 96.77],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d6, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 1, Twostream relational network Non-Local choices\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_twostream_non_local.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "d7 = {\n",
    "    \"Gaussian\": [25.47, 33.48, 41.56, 51.69, 55.38, 62.57, 63.88, 64.99],\n",
    "    \"Embedded-gaussian\":[25.01, 33.03, 41.89, 51.58, 55.44, 61.76, 64.13, 65.31],\n",
    "    \"Dot-product\": [25.54, 33.56, 42.09, 51.72, 55.65, 62.98, 64.29, 65.92],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d7, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 2, Twostream relational network Non-Local choices\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_twostream_non_local_task2.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "d8 = {\n",
    "    \"512-LSTM\": [22.19, 32.78, 34.93, 44.04, 48.23, 53.26, 53.5, 53.71],\n",
    "    \"4096-LSTM\": [25.54, 33.56, 42.09, 51.72, 55.65, 62.98, 64.29, 66.72],\n",
    "    \"FC+512-LSTM\": [19.77,25, 26.43, 27.96, 28.1, 30.82, 30.95, 31.11],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d8, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.set_index('epoch').plot(grid=True, title=\"Task 2, Twostream relational network block choices\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_twostream_block_choice_task2.pdf', dpi=600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "d9 = {\n",
    "    \"512-LSTM\": [23.21, 31.33, 40.21, 46.28, 50.44, 54.46, 57.38, 59.68],\n",
    "    \"4096-LSTM\": [25.21, 33.16, 39.73, 51.09, 55.09, 61.19, 64.09, 65.54],\n",
    "    \"FC+512-LSTM\": [22.66, 31.61, 36.67, 42.04, 45.42, 49.26, 53.5, 53.71],\n",
    "    \"epoch\": [0, 20, 40, 60, 80, 100, 120, 140]\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(d8, orient='index').T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# fig, ax = plt.subplots()\n",
    "df.set_index('epoch').plot(grid=True, title=\"Task 2, Twostream concat network block choices\")\n",
    "plt.ylabel('mAP')\n",
    "plt.savefig('Ablation_twostream_concat_block_choice_task2.pdf', dpi=600)\n",
    "# for k, v in df.iterrows():\n",
    "#     ax.annotate(k, v)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

